Convergence rates of monotone schemes for conservation laws for data with unbounded total variation

We prove convergence rates of monotone schemes for conservation laws for H\"older continuous initial data with unbounded total variation, provided that the H\"older exponent of the initial data is greater than $1/2$. For strictly $\mathrm{Lip}^+$ stable monotone schemes, we prove convergence for any positive H\"older exponent. Numerical experiments are presented which verify the theory.

==> convert_figures.py <==
# Really simple script to extract all tikz figures as pdf
# USE AT OWN RISK, could set your compute on fire.
# Author: Kjetil Olsen Lye (not responsible for any fire damage)
import re
import sys
import os

inputName = sys.argv[1]
with open(inputName, 'r') as f:
    currentFigure = 0
    for line in f:
        if len(line.strip())==0 or line.strip()[0]=="%":
            continue

        if re.search(r'\\todo', line):
            currentFigure += 1
        
        regResult = re.search(r'\\InputImage{.+}{.+}{(.+)}', line)
        if regResult:
            print(regResult.group(1))
            name='img/{name}_notitle.pdf'.format(name=regResult.group(1))
            sourceName='main-figure{figure}.pdf'.format(figure=currentFigure)
            os.system('cp {source} {dest}'.format(source=sourceName, dest=name))
            currentFigure+=1


==> extract_images_for_submission.py <==
import re
import sys
import shutil
import os
if not len(sys.argv) == 3:
    print("Usage:\n\tpython %s tex-file outputdir" % sys.argv[0])
    exit(-1)
outdir = os.path.join(sys.argv[2], 'img')
if outdir == 'img/img':
    raise Exception("outdir is same as indir (img)")

if not os.path.exists(sys.argv[2]):
    os.mkdir(sys.argv[2])
if not os.path.exists(outdir):
    os.mkdir(outdir)
with open(sys.argv[1]) as f:
    for l in f:
        if l.strip().startswith('%'):
            continue
        match = re.search(r'\\InputImage{(.+)}{(.+)}{(.+)}', l)
        if match:
            image = '%s.pdf' % match.group(3)
            in_image = image
            out_image = os.path.join(outdir, image)

            shutil.copyfile(in_image, out_image)

            print(image)
            

